Audio Super Resolution using Neural Networks

We introduce a new audio processing technique that increases the sampling rate of signals such as speech or music using deep convolutional neural networks. Our model is trained on pairs of low and high-quality audio examples; at test-time, it predicts missing samples within a low-resolution signal in an interpolation process similar to image super-resolution. Our method is simple and does not involve specialized audio processing techniques; in our experiments, it outperforms baselines on standard speech and music benchmarks at upscaling ratios of 2x, 4x, and 6x. The method has practical applications in telephony, compression, and text-to-speech generation; it demonstrates the effectiveness of feed-forward convolutional architectures on an audio generation task.

==> figures/genfig.py <==
import matplotlib
# Force matplotlib to not use any Xwindows backend.
# matplotlib.use('Agg')

import sys
import numpy as np
import librosa

from matplotlib import pyplot as plt

f = lambda z: 0.5*(np.sin(z) + np.sin(2*z))

plt.figure(figsize=(8,3))

x = np.linspace(1,20,100)
y = np.array([f(xi) for xi in x])

plt.plot(x,y,'--',c='black')

u = np.linspace(1,20,48)
v = np.array([f(ui) for ui in u])

plt.plot(u,v, 'o', c='white')

u = u[::4]
v = v[::4]

plt.plot(u,v, 'o', c='blue')

plt.xlim([1,20])
plt.ylim([-1.2,1.2])

# plt.show()
plt.savefig('sr.pdf')

==> figures/specfig.py <==
import matplotlib
# Force matplotlib to not use any Xwindows backend.
matplotlib.use('Agg')

import sys
import numpy as np
import librosa

from matplotlib import pyplot as plt

N_FFT = 2048

# ----------------------------------------------------------------------------

def get_spectum_from_file(filename):
  x, fs = librosa.load(filename)
  return get_spectum(x)

def get_spectum(x):    
  S = librosa.stft(x, N_FFT)
  p = np.angle(S)
  
  S = np.log1p(np.abs(S))  
  return S

if __name__ == '__main__':
  S1 = get_spectum_from_file(sys.argv[1])
  S2 = get_spectum_from_file(sys.argv[2])
  S3 = get_spectum_from_file(sys.argv[3])

  plt.figure(figsize=(12,4))

  plt.subplot(131)
  plt.title('High-Res Audio Signal $y$')
  plt.imshow(S1.T, aspect=12)
  plt.ylim([87,40])
  plt.xlim([0,700])
  plt.ylabel('Frame')
  plt.xlabel('Frequency')
  # plt.tight_layout()

  plt.subplot(132)
  plt.title('Low-Res Audio Signal $x$ ($r=4$)')
  plt.imshow(S2.T, aspect=12)
  plt.ylim([87,40])
  plt.xlim([0,700])
  # plt.ylabel('Frame')
  plt.xlabel('Frequency')
  # plt.tight_layout()

  plt.subplot(133)
  plt.title('Our reconstruction of $y$ from $x$')
  plt.imshow(S3.T, aspect=12)
  plt.ylim([87,40])
  plt.xlim([0,700])
  # plt.ylabel('Frame')
  plt.xlabel('Frequency')
  plt.tight_layout()

  plt.savefig('spectrogram.png')

==> figures/specfig2.py <==
import matplotlib
# Force matplotlib to not use any Xwindows backend.
matplotlib.use('Agg')

import sys
import numpy as np
import librosa

from matplotlib import pyplot as plt

N_FFT = 2048

# ----------------------------------------------------------------------------

def get_spectum_from_file(filename):
  x, fs = librosa.load(filename)
  return get_spectum(x)

def get_spectum(x):    
  S = librosa.stft(x, N_FFT)
  p = np.angle(S)
  
  S = np.log1p(np.abs(S))  
  return S

if __name__ == '__main__':
  S1 = get_spectum_from_file(sys.argv[1])
  S2 = get_spectum_from_file(sys.argv[2])
  S3 = get_spectum_from_file(sys.argv[3])
  S4 = get_spectum_from_file(sys.argv[4])

  plt.figure(figsize=(14,5))

  plt.subplot(141)
  plt.title('High-Res Audio Signal $y$')
  plt.imshow(S1, aspect=1./12)
  plt.xlim([45,85])
  plt.ylim([0,700])
  plt.xlabel('Frame')
  plt.ylabel('Frequency')
  # plt.tight_layout()

  plt.subplot(142)
  plt.title('Low-Res Audio $x$ ($r=4$)')
  plt.imshow(S2, aspect=1./12)
  plt.xlim([45,85])
  plt.ylim([0,700])
  plt.xlabel('Frame')
  plt.ylabel('Frequency')
  # plt.tight_layout()

  plt.subplot(143)
  plt.title('Baseline reconstruction')
  plt.imshow(S3, aspect=1./12)
  plt.xlim([45,85])
  plt.ylim([0,700])
  plt.xlabel('Frame')
  plt.ylabel('Frequency')

  plt.subplot(144)
  plt.title('Our reconstruction of $y$')
  plt.imshow(S4, aspect=1./12)
  plt.xlim([45,85])
  plt.ylim([0,700])
  plt.xlabel('Frame')
  plt.ylabel('Frequency')
  plt.tight_layout()

  # plt.show()
  #plt.savefig('spectrogram2.pdf')
  plt.savefig('spectrogram2.png')

